Skill Rating for Generative Models

We explore a new way to evaluate generative models using insights from evaluation of competitive games between human players. We show experimentally that tournaments between generators and discriminators provide an effective way to evaluate generative models. We introduce two methods for summarizing tournament outcomes: tournament win rate and skill rating. Evaluations are useful in different contexts, including monitoring the progress of a single model as it learns during the training process, and comparing the capabilities of two different fully trained models. We show that a tournament consisting of a single model playing against past and future versions of itself produces a useful measure of training progress. A tournament containing multiple separate models (using different seeds, hyperparameters, and architectures) provides a useful relative comparison between different trained GANs. Tournament-based rating methods are conceptually distinct from numerous previous categories of approaches to evaluation of generative models, and have complementary advantages and disadvantages.

==> build_paper.sh <==
#!/usr/bin/env bash
rm -rf ~/paper
set -e # Quit on first error
cp -r ~/git/ganskill/paper ~/paper
cd ~/paper
bibtex paper
pdflatex paper
pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper
python -m SimpleHTTPServer 8001


==> make.sh <==
#!/bin/bash
set -e
pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper


==> make_watch.sh <==
#!/usr/bin/env bash
PAPER_DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"

render_paper () {
  pdflatex paper
  bibtex paper
  pdflatex paper
  pdflatex paper
  echo "Paper written to $PAPER_DIR/paper.pdf - Watching for additional changes to *.tex files"
}

render_paper

fswatch -o . -e ".*" -i "\\.tex$" | while read f
do
  render_paper
done

